QUARK: A Framework for Quantum Computing Application Benchmarking

Quantum computing (QC) is anticipated to provide a speedup over classical HPC approaches for specific problems in optimization, simulation, and machine learning. With the advances in quantum computing toward practical applications, the need to analyze and compare different quantum solutions increases. While different low-level benchmarks for QC exist, these benchmarks do not provide sufficient insights into real-world application-level performance. We propose an application-centric benchmark method and the QUantum computing Application benchmaRK (QUARK) framework to foster the investigation and creation of application benchmarks for QC. This paper establishes three significant contributions: (1) it makes a case for application-level benchmarks and provides an in-depth "pen and paper" benchmark formulation of two reference problems: robot path and vehicle option optimization from the industrial domain; (2) it proposes the open-source QUARK framework for designing, implementing, executing, and analyzing benchmarks; (3) it provides multiple reference implementations for these two reference problems based on different known, and where needed, extended, classical and quantum algorithmic approaches and analyzes their performance on different types of infrastructures.

==> experiments/analysis.R <==
library(tidyverse)
library(jsonlite)
library(ggplot2)
library(scales)

############################################################################################
# annealing
dir="annealing/20210803/"

df = list.files(dir, pattern = "*.json*", full.names = TRUE) %>% map_df(~fromJSON(.))

df_long = df %>% mutate(nodes=application_config$cities,
                        `Execution Time (in sec)`=execution_time/1000,
                        `Path Length`=evaluation
                        ) %>%
  pivot_longer(
  cols = c(`Path Length`, `Execution Time (in sec)`),
  names_to = "metric",
  values_to = "value"
) %>% select(nodes, device, metric, value) 




pp = ggplot(df_long %>% filter(device == "DWave" | device == "SimulatedAnnealingSampler"), aes(x=nodes, y=value, color=device, fill=device)) +
  geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  facet_grid(metric~.,  scales = "free_y", space = "fixed")+
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) + 
  scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
  scale_y_continuous(trans=log2_trans())+
  xlab("Number of Nodes") + 
  ylab("") +
  guides(fill=guide_legend(reverse=FALSE, ncol=3, keywidth=1), color=guide_legend(reverse=FALSE, ncol=2, keywidth=1)) +
  labs(color = "")


pdf(file="annealing_performance.pdf", width = 13, height = 7)
pp
dev.off()


############################################################################################
# QML

dir="./simulators/"
df_sim = list.files(dir, pattern = "*csv*", full.names = TRUE,) %>%  map_df(~read_csv(.))

df_sim = df_sim %>% mutate(Simulator = paste(Simulator,".", ifelse(GPU==TRUE, "gpu", "nogpu"), sep = ""))

pp = ggplot(df_sim, aes(x=`Number Qubits`, y=Time, color=Simulator, fill=Simulator)) +
  geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
  #facet_grid(metric~.,  scales = "free_y", space = "fixed")+
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) + 
  scale_x_continuous(breaks=c(4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34))+ 
  scale_y_continuous(trans=log10_trans(), labels = comma)+
  xlab("Number of Qubits") + 
  ylab("Time (in sec)") +
  guides(fill=guide_legend(reverse=FALSE, ncol=3, keywidth=1), color=guide_legend(reverse=FALSE, ncol=2, keywidth=1)) +
  labs(color = "")

pp

pdf(file="qml_simulator_performance.pdf", width = 7, height = 7)
pp
dev.off()

############################################################################################
# Scratch pad


library(readr)
library(ggplot2)
library(stringr)
library(RColorBrewer)
options(sqldf.driver = "SQLite") # as per FAQ #7 force SQLite
options(gsubfn.engine = "R")
library(sqldf)
library(scales)
library(reshape2)
library(Hmisc)
library(readr)
library(tidyverse)
library(dplyr)
library(forcats)
library(gridExtra)

setwd("../pilot-edge")
# Function for Data Preprocessing
prepare_dask_data <- function(dask) {
  
  if (!("application_stats" %in% names(dask))) { # if column does not exist create it
    dask = dask %>% mutate(application_stats=NA)
  }
  
  dask_agg = dask %>% 
    #mutate(application_stats = if_else("application_stats" %in% names(dask), application_stats, ""))%>%
    mutate(model_type = if_else(str_detect(application_stats, "AutoEncoder"), "AutoEncoder",
                                if_else(str_detect(application_stats, "KNN"), "KNN",
                                        if_else(str_detect(application_stats, "IForest"), "Isolation Forest", 
                                                if_else(str_detect(application_stats, "KMeans"), "K-Means",
                                                        "Baseline")))),
           event_time_latency_task_start = if_else((`Event Time Latency` - (end_time-start_time)) > 0, (`Event Time Latency` - (end_time-start_time)), 0)) %>% # event time latency includes processing in mini app framework need to fix. Needs to be >0
    group_by(run_id, num_points, size_in_bytes_serialized, number_partitions,model_type)%>% 
    summarize(dask_start=min(start_time),
              dask_end=max(end_time),
              global_end=max(end_time), 
              number_messages_agg=sum(number_messages),
              number_bytes_agg=sum(size_in_bytes_serialized),
              mean_message_receive_time_task = mean(`Message Receive Time`),
              mean_processing_time_task=mean(`Processing Time`),
              mean_event_time_latency_task=mean(event_time_latency_task_start),
              mean_runtime_task=mean(`Total Time`),
              number_dask_worker=n_distinct(dask_worker_id)) %>%
    mutate(dask_runtime=dask_end-dask_start,
           dask_throughput_msg_per_sec=number_messages_agg/dask_runtime,
           dask_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/dask_runtime/1024/1024   
    )
}

prepare_broker_data <- function(broker) {
  broker_agg = broker %>% group_by(run_id, num_points, size_in_bytes_serialized) %>% 
    summarize(number_messages_agg=sum(number_messages),
              number_bytes_agg=sum(size_in_bytes_serialized),
              global_start=min(start_time),
              broker_start=min(start_time),
              broker_end=min(end_time),
              mean_data_generation_time=mean(data_generation_time),
              mean_data_edge_processing_time=mean(data_edge_processing_time),
              #mean_total_edge=mean(end_time-start_time),
              number_kafka_worker=n(),
              number_partitions=n())%>%
    mutate(mean_total_edge = mean_data_generation_time + mean_data_edge_processing_time,
           broker_runtime=broker_end-broker_start,
           broker_throughput_msg_per_sec=number_messages_agg/broker_runtime,
           broker_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/broker_runtime/1024/1024,   
           edge_throughput_msg_per_sec=number_messages_agg/(mean_data_generation_time+mean_data_edge_processing_time),
           edge_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/(mean_data_generation_time+mean_data_edge_processing_time)/1024/1024   
    )
}

prepare_statistics <- function(dask_agg, broker_agg) {
  all = dask_agg %>% left_join(
    broker_agg,
    by = c("run_id" = "run_id"),
    suffix = c(".dask", ".broker")
  )
  stats = all %>% group_by(
    run_id,
    num_points.dask,
    size_in_bytes_serialized.dask,
    number_partitions.dask,
    model_type
  ) %>%
    summarize(
      start = min(global_start),
      end = max(global_end),
      number_messages_agg = sum(number_messages_agg.dask),
      number_bytes_agg = sum(number_bytes_agg.dask),
      broker_throughput_msg_per_sec = mean(broker_throughput_msg_per_sec),
      broker_throughput_mb_per_sec = mean(broker_throughput_mb_per_sec),
      edge_throughput_msg_per_sec = mean(edge_throughput_msg_per_sec),
      edge_throughput_mb_per_sec = mean(edge_throughput_mb_per_sec),
      dask_throughput_msg_per_sec = mean(dask_throughput_msg_per_sec),
      dask_throughput_mb_per_sec = mean(dask_throughput_mb_per_sec),
      mean_data_edge_processing_time = mean(mean_data_edge_processing_time),
      mean_data_generation_time = mean(mean_data_generation_time),
      mean_processing_time_task = mean(mean_processing_time_task),
      mean_total_edge_time = mean(mean_total_edge),
      mean_runtime_task = mean(mean_runtime_task),
      mean_event_time_latency_task = mean(mean_event_time_latency_task)
    ) %>%
    mutate(
      runtime = end - start,
      number_partitions = paste(`number_partitions.dask`, " Partition(s)"),
      throughput_msg_per_sec = number_messages_agg /
        runtime,
      throughput_mb_per_sec = number_messages_agg * size_in_bytes_serialized.dask /
        runtime / 1024 / 1024,
      total_time = mean_total_edge_time + mean_event_time_latency_task + mean_runtime_task
    )
  
  # Make long stats 
  stats_long  = stats %>% pivot_longer(
    cols = c(
      broker_throughput_msg_per_sec,
      dask_throughput_msg_per_sec,
      throughput_msg_per_sec,
      dask_throughput_mb_per_sec,
      broker_throughput_mb_per_sec,
      edge_throughput_mb_per_sec,
      edge_throughput_msg_per_sec,
      throughput_mb_per_sec,
      mean_event_time_latency_task,
      mean_total_edge_time,
      mean_runtime_task,
      total_time
    ),
    names_to = "type",
    values_to = "value"
  ) %>%
    mutate(
      unit = if_else(
        str_detect(type, "mb_per_sec"),
        "Throughput\n(in MB/sec)",
        if_else(str_detect(type, "msg_per_sec"),
                "Throughput\n(in Message/sec)", "Latency\n(in Seconds)")
      ),
      entity = if_else(str_detect(type, "broker_throughput"),   "Broker",
                       if_else(str_detect(type, "dask_throughput"), "Cloud",
                               if_else(str_detect(type, "mean_total_edge_time"), "Edge",      
                                       if_else(str_detect(type, "mean_runtime_task"), "Cloud",        
                                               if_else(str_detect(type, "total_time"), "Total",
                                                       if_else(str_detect(type, "mean_event_time_latency_task"), "Broker",
                                                               if_else(str_detect(type, "edge_throughput"), "Edge",
                                                                       if_else(str_detect(type, "throughput_mb_per_sec"), "Total",
                                                                               if_else(str_detect(type, "throughput_msg_per_sec"), "Total", "NA"))))))))),
    )
  # stats_long  = stats %>% pivot_longer(cols=c(broker_throughput_msg_per_sec, dask_throughput_msg_per_sec, throughput_msg_per_sec, dask_throughput_mb_per_sec, broker_throughput_mb_per_sec, throughput_mb_per_sec), names_to = "throughput_type", values_to = "throughput") %>%
  #                 pivot_longer(cols=c(`Edge Processing`,`Edge Data Generation`, `Cloud Processing`, `Total Time (Edge/Transfer/Cloud)`), names_to = "time_type", values_to = "time")%>%
  #                 mutate(throughput_unit=if_else(str_detect(throughput_type, "mb_per_sec"), "MB/sec", "Message/sec"),
  #                 throughput_entity=if_else(str_detect(throughput_type, "broker"), "Broker", if_else(str_detect(throughput_type, "dask"), "Consumer", "Total"), "Total"))
  
}

preprocess_data <- function(dir) {
  dask <-list.files(dir, pattern = "dask-tasks-*", full.names = TRUE) %>% map_df(~read_csv(., col_types = cols(
    X1 = col_character(),
    run_id = col_character(),
    block_id = col_double(),
    number_messages = col_double(),
    num_points = col_double(),
    num_dim = col_double(),
    size_in_bytes = col_double(),
    size_in_bytes_serialized = col_double(),
    data_generation_time = col_double(),
    data_edge_processing_time = col_double(),
    transmission_time = col_double(),
    runtime = col_double(),
    start_time = col_double(),
    end_time = col_double(),
    application_data = col_character()
  )))
  dask_agg = prepare_dask_data(dask)
  broker <-list.files(dir, pattern = "broker-throughput-producer-tasks-*", full.names = TRUE) %>% map_df(~read_csv(., col_types = cols(
    X1 = col_character(),
    run_id = col_character(),
    block_id = col_double(),
    number_messages = col_double(),
    num_points = col_double(),
    num_dim = col_double(),
    size_in_bytes = col_double(),
    size_in_bytes_serialized = col_double(),
    data_generation_time = col_double(),
    data_edge_processing_time = col_double(),
    transmission_time = col_double(),
    runtime = col_double(),
    start_time = col_double(),
    end_time = col_double(),
    application_data = col_character()
  )))
  broker_agg = prepare_broker_data(broker)
  stats = prepare_statistics(dask_agg, broker_agg)
  
}

##########################################################################################################################################################
# Functions for plotting

create_throughput_plot <- function(stats_long) {
  mycolors=RColorBrewer::brewer.pal(3, "Paired")[c(1,3,2)]
  pp = ggplot(stats_long, aes(x=`num_points.dask`, y=value, color=as.factor(entity))) +
    geom_line(aes(linetype=entity), stat="summary", fun.y="mean",  size=1.02) + geom_point(aes(shape=entity), stat="summary", fun.y="mean", size=2.1) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_manual(values=mycolors)+ scale_color_manual(values=mycolors)+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    #guides(colour = guide_legend(override.aes = list(shape = override.shape, linetype = override.linetype))) + 
    #scale_shape(guide = FALSE) + 
    scale_linetype(guide = FALSE) +
    #guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    labs(color = "", fill="", shape="")
}

create_throughput_by_model_plot <- function(stats){
  pp = ggplot(stats %>% filter(entity=="Total"), aes(x=`num_points.dask`, y=value, color=as.factor(model_type))) +
    geom_line(stat="summary", fun.y="mean",  size=1.05) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    xlim(0,100000)+
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    labs(color = "")
}

create_throughput_plot_by_model_geographic_distribution <- function(stats) {
  pp = ggplot(stats, aes(x=`num_points.dask`, y=value, color=as.factor(model_type))) +
    geom_line(aes(linetype=model_type), stat="summary", fun.y="mean",  size=1.02) + geom_point(aes(shape=model_type), stat="summary", fun.y="mean", size=2.1) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~scenario,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 25) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    #guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    scale_linetype(guide = FALSE) +
    labs(color = "", fill="", shape="")
  pp
}



create_latency_plot <- function(stats_long) {
  pp = ggplot(stats_long %>% filter(number_partitions.dask==4), aes(x=`num_points.dask`, y=time, color=as.factor(time_type))) +
    geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(.~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma, breaks=c(0.001, 0.01, 0.1, 1, 10, 100, 1000))+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("Time (in sec)") +
    guides(fill=guide_legend(reverse=FALSE, ncol=2, keywidth=1), color=guide_legend(reverse=FALSE, ncol=2, keywidth=1)) +
    labs(color = "")
  pp
}



##################################################################################################################################################
# Scenario 1: No Computation (RUN 2) --- PLOT 1 for Paper == Update for Run15

#stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
stats_no_compute = preprocess_data("run15/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
pp = create_throughput_plot(stats_no_compute)
pp

pdf(file="throughput_latency_nocompute_by_message_size_partitions_lrz_large_4cores.pdf", width = 13, height = 7.5)
pp
dev.off()

sqldf("select \`num_points.dask\`, entity, unit, \`number_partitions.dask\`, avg(value), max(value), min(value) from stats_no_compute where entity like 'Broker' and unit like '%Latency%' group by  \`num_points.dask\`, entity, unit, \`number_partitions.dask\`")

###############################################################################################################################################
# Scenario 2: Large consumer  --- PLOT 2 for Paper

stats_no_compute = preprocess_data("run15/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
#stats_no_compute_geographic_distributed = preprocess_data("run11/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_geographic_distributed = preprocess_data("run17/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_global = stats_no_compute_geographic_distributed %>%  bind_rows(stats_no_compute)%>% filter(number_partitions.dask==4) 



stats_model_regional = preprocess_data("run14/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
stats_models_geographic_distributed_large_consumer = preprocess_data("run13/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
#stats_models_geographic_distributed_large_consumer = preprocess_data("run12/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")

#stats_models_geographic_distributed = preprocess_data("run12/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe) - A")

stats_model_global = stats_models_geographic_distributed_large_consumer  %>% #rbind(stats_models_geographic_distributed) %>% 
  rbind(stats_model_regional)%>%
  rbind(stats_no_compute_global) %>% 
  filter(number_partitions.dask==4, entity=="Total")


pp = create_throughput_plot_by_model_geographic_distribution(stats_model_global)
pp

pdf(file="throughput_latency_knn_autoencoder_no_compute_by_message_size_partitions_global_us_europe_xlarge_processing_2.pdf", width = 13.3, height = 10)
pp
dev.off()



##################################################################################################################################################
# BELOW Plots NOT in Paper 

# pp = create_throughput_plot_dodge(stats_long)
# pp


# End-to-End Latency Distribution
#sqldf("select \`num_points.dask\`, time_type, avg(time) from stats_long group by  \`num_points.dask\`, time_type")

# mean_data_edge_processing_time = mean(mean_data_edge_processing_time),
# mean_data_generation_time = mean(mean_data_generation_time),
# mean_processing_time_task = mean(mean_processing_time_task),
# mean_total_edge = mean(mean_total_edge),
# mean_runtime_task = mean(mean_runtime_task),
# mean_event_time_latency_task = mean(mean_event_time_latency_task)

sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, type, entity, avg(value) from stats_d  where unit like 'Seconds' and \`number_partitions.dask\` =4 group by  \`num_points.dask\`, type, entity")




##################################################################################################################################################
# Scenario 3: Autoencode (RUN 6)

pp = create_throughput_plot(stats_autoencoder)
pp


##################################################################################################################################################
# Scenario 4: Isolation Forrest and KNN (RUN 7)
# stats_kmean_iforest = preprocess_data("run9/")
# pp = create_throughput_plot(stats_iforest)
# pp
# 
# 
# sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, model_type, type, entity, avg(value) from stats_iforest  group by  \`num_points.dask\`, type, entity,model_type")


##################################################################################################################################################
## Algorithmen Vergleich
stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
stats_autoencoder = preprocess_data("run6/")
stats_kmean_iforest = preprocess_data("run9/")
knn_autoencoder_nocompute = stats_kmean_iforest %>% bind_rows(stats_autoencoder) %>% bind_rows(stats_no_compute) %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25)



pp = create_throughput_by_model_plot(knn_autoencoder_nocompute)
pp

pdf(file="throughput_latency_knn_autoencoder_nocompute_by_message_size_partitions_lrz_large_4cores.pdf", width = 13, height = 7)
pp
dev.off()

sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, model_type, type, entity, avg(value) from knn_autoencoder_nocompute where model_type like 'AutoEncoder'  group by  \`num_points.dask\`, type, entity,model_type")



##################################################################################################################################################
## cross atlantic

##################################################################################################################################################
# Throughput/Latency Baseline
stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
stats_no_compute_geographic_distributed = preprocess_data("run11/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_global = stats_no_compute_geographic_distributed %>%  bind_rows(stats_no_compute)%>% filter(number_partitions.dask==4) 

pp = ggplot(stats_no_compute_global, aes(x=`num_points.dask`, y=value, color=as.factor(entity))) +
  geom_line(stat="summary", fun.y="mean",  size=1.05) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) +
  #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  facet_grid(unit~scenario,  scales = "free_y", space = "fixed")+
  #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) +
  #theme(axis.text.x = element_text(angle=45, hjust=1)) +
  #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+
  #scale_y_continuous(trans=log2_trans())+
  scale_y_log10(labels=comma)+
  scale_x_log10(labels=comma)+
  xlab("Message Size (in Points)") +
  ylab("") +
  guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
  labs(color = "")

==> experiments/qaoa/qaoa.R <==
library(tidyverse)
library(jsonlite)
library(ggplot2)
library(scales)

############################################################################################
# annealing
dir="plot_data/"
#dir= "tsp-2022-01-08-14-38-23"

qaoa = list.files(dir, pattern = "*.csv*", recursive = TRUE, full.names = TRUE) %>% map_df(~read_csv(.))

# flatten JSON into columns
qaoa_flatten= qaoa %>% 
                mutate(cities = map(application_config, ~ fromJSON(.) %>% 
                                      as.data.frame())) %>% 
                                      unnest(cities) %>% 
                mutate(solver_details = map(solver_config, ~ fromJSON(.) %>%
                        as.data.frame())) %>% 
                        unnest(solver_details) %>%
                mutate(mapping_details = map(mapping_config, ~ fromJSON(.) %>%
                        as.data.frame())) %>%
                        unnest(mapping_details, names_repair="universal") %>%
                        mutate(ising_mapping=mapping...27)


# Solution validity
qaoa_flatten %>% group_by(cities, solution_validity) %>%
    summarise(n = n())%>%
    mutate(freq = n / sum(n))



pp = ggplot(qaoa_flatten, aes(x=as.factor(cities), fill=solution_validity)) +
  geom_bar(position="fill")+
  #geom_line(stat="summary", fun.y="count",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  facet_grid(method~ising_mapping,  scales = "free_y", space = "fixed")+
  # geom_text(aes( label = scales::percent(..prop..),
  #                  y= ..prop.. ), stat= "count", vjust = -.5) +
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) +
  #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+
  scale_y_continuous(labels=scales::percent)+
  xlab("Number of Cities") +
  ylab("") +
  guides(fill=guide_legend(reverse=FALSE, ncol=3, keywidth=1), color=guide_legend(reverse=FALSE, ncol=2, keywidth=1)) +
  labs(color = "")

pp

pdf(file="qaoa_solution_validity.pdf", width = 13, height = 7)
pp
dev.off()


# check impact of hyperparameter on solution validity

qaoa_by_solution_validity = qaoa_flatten %>%
                              filter(device=="qasm_simulator", method == "vqe" | method == "classic" , ising_mapping=="pyqubo", cities==3) %>%
                              group_by(method, iterations, depth, ising_mapping )   %>%
                              summarize(solution_validity_true = sum(solution_validity==TRUE),
                                        solution_validity_false = sum(solution_validity==FALSE),
                                        percent_valid = solution_validity_true / (solution_validity_true+solution_validity_false),
                                        method_depth = paste0(method,"-",depth),
                                        method_depth = ifelse(method=="classic", "classic", method_depth)
                              ) %>% filter(!method_depth %in% c("vqe-20", "vqe-50"))


write.csv(qaoa_by_solution_validity, "qaoa_solution_validity_by_iterations.csv")

# %>%
#                              pivot_longer(
#                                 cols = c(iterations, depth),
#                                 names_to = "type",
#                                 values_to = "value"
#                               )



# Look at Depth and iterations
pp = ggplot(qaoa_by_solution_validity, aes(x=iterations, y=percent_valid, color=method_depth)) +
  geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  #geom_line(stat="summary", fun.y="count",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  #facet_grid(.~ising_mapping,  scales = "free_y", space = "fixed")+
  # geom_text(aes( label = scales::percent(..prop..),
  #                  y= ..prop.. ), stat= "count", vjust = -.5) +
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) +
  #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+
  scale_y_continuous(labels=scales::percent)+
  xlab("Number of Iterations") +
  ylab("Solution Validity (in Percent)") +
  guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=3, keywidth=1)) +
  labs(color = "")

pp

pdf(file="qaoa_solution_validity_by_iterations.pdf", width = 7, height = 7)
pp
dev.off()


################################################################
# Runtime
qaoa_flatten_runtime = qaoa_flatten %>% group_by(cities, method, iterations, depth, device) %>%
                                        summarise(n = n(),
                                                  mean_time_to_solution=mean(time_to_solution),
                                                  mean_time_to_solution_minutes=mean(time_to_solution/1000/60),
                                                  sd_time_to_solution=sd(time_to_solution),
                                                  sd_time_to_solution_minutes=sd(time_to_solution/1000/60)) %>%
                                        mutate(method_depth = paste0(method,"-",depth),
                                               method_depth = ifelse(method=="classic", "classic", method_depth)
                                        ) %>% filter(cities==3, method != "qaoa", device == "qasm_simulator")

write.csv(qaoa_flatten_runtime, "vqe_performance.csv")
# %>%
#     filter(cities==3,
#             depth==2)

r=qaoa_flatten_runtime %>% group_by(cities, method, iterations) %>% summarize(n = sum(n), tts = mean(mean_time_to_solution_minutes))




pp = ggplot(qaoa_flatten_runtime, aes(x=iterations, y=mean_time_to_solution_minutes, color=method_depth)) +
      geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  #facet_grid(.~device,  scales = "free_y", space = "fixed")+
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) + 
  # scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+
  # scale_y_continuous(trans=log2_trans())+
  scale_y_continuous(labels=comma) +
  xlab("Number of Iterations") +
  ylab("Time to Solution (in Minutes)") +
  guides(fill=guide_legend(reverse=FALSE, ncol=3, keywidth=1), color=guide_legend(reverse=FALSE, ncol=3, keywidth=1)) +
  labs(color = "")

pp



pdf(file="vqe_performance.pdf", width = 7, height = 7)
pp
dev.off()



############################################################################################
# Scratch pad


library(readr)
library(ggplot2)
library(stringr)
library(RColorBrewer)
options(sqldf.driver = "SQLite") # as per FAQ #7 force SQLite
options(gsubfn.engine = "R")
library(sqldf)
library(scales)
library(reshape2)
library(Hmisc)
library(readr)
library(tidyverse)
library(dplyr)
library(forcats)
library(gridExtra)

setwd("../pilot-edge")
# Function for Data Preprocessing
prepare_dask_data <- function(dask) {
  
  if (!("application_stats" %in% names(dask))) { # if column does not exist create it
    dask = dask %>% mutate(application_stats=NA)
  }
  
  dask_agg = dask %>% 
    #mutate(application_stats = if_else("application_stats" %in% names(dask), application_stats, ""))%>%
    mutate(model_type = if_else(str_detect(application_stats, "AutoEncoder"), "AutoEncoder",
                                if_else(str_detect(application_stats, "KNN"), "KNN",
                                        if_else(str_detect(application_stats, "IForest"), "Isolation Forest", 
                                                if_else(str_detect(application_stats, "KMeans"), "K-Means",
                                                        "Baseline")))),
           event_time_latency_task_start = if_else((`Event Time Latency` - (end_time-start_time)) > 0, (`Event Time Latency` - (end_time-start_time)), 0)) %>% # event time latency includes processing in mini app framework need to fix. Needs to be >0
    group_by(run_id, num_points, size_in_bytes_serialized, number_partitions,model_type)%>% 
    summarize(dask_start=min(start_time),
              dask_end=max(end_time),
              global_end=max(end_time), 
              number_messages_agg=sum(number_messages),
              number_bytes_agg=sum(size_in_bytes_serialized),
              mean_message_receive_time_task = mean(`Message Receive Time`),
              mean_processing_time_task=mean(`Processing Time`),
              mean_event_time_latency_task=mean(event_time_latency_task_start),
              mean_runtime_task=mean(`Total Time`),
              number_dask_worker=n_distinct(dask_worker_id)) %>%
    mutate(dask_runtime=dask_end-dask_start,
           dask_throughput_msg_per_sec=number_messages_agg/dask_runtime,
           dask_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/dask_runtime/1024/1024   
    )
}

prepare_broker_data <- function(broker) {
  broker_agg = broker %>% group_by(run_id, num_points, size_in_bytes_serialized) %>% 
    summarize(number_messages_agg=sum(number_messages),
              number_bytes_agg=sum(size_in_bytes_serialized),
              global_start=min(start_time),
              broker_start=min(start_time),
              broker_end=min(end_time),
              mean_data_generation_time=mean(data_generation_time),
              mean_data_edge_processing_time=mean(data_edge_processing_time),
              #mean_total_edge=mean(end_time-start_time),
              number_kafka_worker=n(),
              number_partitions=n())%>%
    mutate(mean_total_edge = mean_data_generation_time + mean_data_edge_processing_time,
           broker_runtime=broker_end-broker_start,
           broker_throughput_msg_per_sec=number_messages_agg/broker_runtime,
           broker_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/broker_runtime/1024/1024,   
           edge_throughput_msg_per_sec=number_messages_agg/(mean_data_generation_time+mean_data_edge_processing_time),
           edge_throughput_mb_per_sec=number_messages_agg*size_in_bytes_serialized/(mean_data_generation_time+mean_data_edge_processing_time)/1024/1024   
    )
}

prepare_statistics <- function(dask_agg, broker_agg) {
  all = dask_agg %>% left_join(
    broker_agg,
    by = c("run_id" = "run_id"),
    suffix = c(".dask", ".broker")
  )
  stats = all %>% group_by(
    run_id,
    num_points.dask,
    size_in_bytes_serialized.dask,
    number_partitions.dask,
    model_type
  ) %>%
    summarize(
      start = min(global_start),
      end = max(global_end),
      number_messages_agg = sum(number_messages_agg.dask),
      number_bytes_agg = sum(number_bytes_agg.dask),
      broker_throughput_msg_per_sec = mean(broker_throughput_msg_per_sec),
      broker_throughput_mb_per_sec = mean(broker_throughput_mb_per_sec),
      edge_throughput_msg_per_sec = mean(edge_throughput_msg_per_sec),
      edge_throughput_mb_per_sec = mean(edge_throughput_mb_per_sec),
      dask_throughput_msg_per_sec = mean(dask_throughput_msg_per_sec),
      dask_throughput_mb_per_sec = mean(dask_throughput_mb_per_sec),
      mean_data_edge_processing_time = mean(mean_data_edge_processing_time),
      mean_data_generation_time = mean(mean_data_generation_time),
      mean_processing_time_task = mean(mean_processing_time_task),
      mean_total_edge_time = mean(mean_total_edge),
      mean_runtime_task = mean(mean_runtime_task),
      mean_event_time_latency_task = mean(mean_event_time_latency_task)
    ) %>%
    mutate(
      runtime = end - start,
      number_partitions = paste(`number_partitions.dask`, " Partition(s)"),
      throughput_msg_per_sec = number_messages_agg /
        runtime,
      throughput_mb_per_sec = number_messages_agg * size_in_bytes_serialized.dask /
        runtime / 1024 / 1024,
      total_time = mean_total_edge_time + mean_event_time_latency_task + mean_runtime_task
    )
  
  # Make long stats 
  stats_long  = stats %>% pivot_longer(
    cols = c(
      broker_throughput_msg_per_sec,
      dask_throughput_msg_per_sec,
      throughput_msg_per_sec,
      dask_throughput_mb_per_sec,
      broker_throughput_mb_per_sec,
      edge_throughput_mb_per_sec,
      edge_throughput_msg_per_sec,
      throughput_mb_per_sec,
      mean_event_time_latency_task,
      mean_total_edge_time,
      mean_runtime_task,
      total_time
    ),
    names_to = "type",
    values_to = "value"
  ) %>%
    mutate(
      unit = if_else(
        str_detect(type, "mb_per_sec"),
        "Throughput\n(in MB/sec)",
        if_else(str_detect(type, "msg_per_sec"),
                "Throughput\n(in Message/sec)", "Latency\n(in Seconds)")
      ),
      entity = if_else(str_detect(type, "broker_throughput"),   "Broker",
                       if_else(str_detect(type, "dask_throughput"), "Cloud",
                               if_else(str_detect(type, "mean_total_edge_time"), "Edge",      
                                       if_else(str_detect(type, "mean_runtime_task"), "Cloud",        
                                               if_else(str_detect(type, "total_time"), "Total",
                                                       if_else(str_detect(type, "mean_event_time_latency_task"), "Broker",
                                                               if_else(str_detect(type, "edge_throughput"), "Edge",
                                                                       if_else(str_detect(type, "throughput_mb_per_sec"), "Total",
                                                                               if_else(str_detect(type, "throughput_msg_per_sec"), "Total", "NA"))))))))),
    )
  # stats_long  = stats %>% pivot_longer(cols=c(broker_throughput_msg_per_sec, dask_throughput_msg_per_sec, throughput_msg_per_sec, dask_throughput_mb_per_sec, broker_throughput_mb_per_sec, throughput_mb_per_sec), names_to = "throughput_type", values_to = "throughput") %>%
  #                 pivot_longer(cols=c(`Edge Processing`,`Edge Data Generation`, `Cloud Processing`, `Total Time (Edge/Transfer/Cloud)`), names_to = "time_type", values_to = "time")%>%
  #                 mutate(throughput_unit=if_else(str_detect(throughput_type, "mb_per_sec"), "MB/sec", "Message/sec"),
  #                 throughput_entity=if_else(str_detect(throughput_type, "broker"), "Broker", if_else(str_detect(throughput_type, "dask"), "Consumer", "Total"), "Total"))
  
}

preprocess_data <- function(dir) {
  dask <-list.files(dir, pattern = "dask-tasks-*", full.names = TRUE) %>% map_df(~read_csv(., col_types = cols(
    X1 = col_character(),
    run_id = col_character(),
    block_id = col_double(),
    number_messages = col_double(),
    num_points = col_double(),
    num_dim = col_double(),
    size_in_bytes = col_double(),
    size_in_bytes_serialized = col_double(),
    data_generation_time = col_double(),
    data_edge_processing_time = col_double(),
    transmission_time = col_double(),
    runtime = col_double(),
    start_time = col_double(),
    end_time = col_double(),
    application_data = col_character()
  )))
  dask_agg = prepare_dask_data(dask)
  broker <-list.files(dir, pattern = "broker-throughput-producer-tasks-*", full.names = TRUE) %>% map_df(~read_csv(., col_types = cols(
    X1 = col_character(),
    run_id = col_character(),
    block_id = col_double(),
    number_messages = col_double(),
    num_points = col_double(),
    num_dim = col_double(),
    size_in_bytes = col_double(),
    size_in_bytes_serialized = col_double(),
    data_generation_time = col_double(),
    data_edge_processing_time = col_double(),
    transmission_time = col_double(),
    runtime = col_double(),
    start_time = col_double(),
    end_time = col_double(),
    application_data = col_character()
  )))
  broker_agg = prepare_broker_data(broker)
  stats = prepare_statistics(dask_agg, broker_agg)
  
}

##########################################################################################################################################################
# Functions for plotting

create_throughput_plot <- function(stats_long) {
  mycolors=RColorBrewer::brewer.pal(3, "Paired")[c(1,3,2)]
  pp = ggplot(stats_long, aes(x=`num_points.dask`, y=value, color=as.factor(entity))) +
    geom_line(aes(linetype=entity), stat="summary", fun.y="mean",  size=1.02) + geom_point(aes(shape=entity), stat="summary", fun.y="mean", size=2.1) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_manual(values=mycolors)+ scale_color_manual(values=mycolors)+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    #guides(colour = guide_legend(override.aes = list(shape = override.shape, linetype = override.linetype))) + 
    #scale_shape(guide = FALSE) + 
    scale_linetype(guide = FALSE) +
    #guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    labs(color = "", fill="", shape="")
}

create_throughput_by_model_plot <- function(stats){
  pp = ggplot(stats %>% filter(entity=="Total"), aes(x=`num_points.dask`, y=value, color=as.factor(model_type))) +
    geom_line(stat="summary", fun.y="mean",  size=1.05) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    xlim(0,100000)+
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    labs(color = "")
}

create_throughput_plot_by_model_geographic_distribution <- function(stats) {
  pp = ggplot(stats, aes(x=`num_points.dask`, y=value, color=as.factor(model_type))) +
    geom_line(aes(linetype=model_type), stat="summary", fun.y="mean",  size=1.02) + geom_point(aes(shape=model_type), stat="summary", fun.y="mean", size=2.1) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(unit~scenario,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 25) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma)+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("") +
    guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
    #scale_linetype(guide = FALSE) +
    labs(color = "Solver:", fill="", shape="")
  pp
}



create_latency_plot <- function(stats_long) {
  pp = ggplot(stats_long %>% filter(number_partitions.dask==4), aes(x=`num_points.dask`, y=time, color=as.factor(time_type))) +
    geom_line(stat="summary", fun.y="mean",  size=1.1) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) + 
    #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
    facet_grid(.~number_partitions,  scales = "free_y", space = "fixed")+
    #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
    scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+ 
    theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=grid::unit(c(0,0,0,0), "mm")) + 
    #theme(axis.text.x = element_text(angle=45, hjust=1)) +
    #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+ 
    #scale_y_continuous(trans=log2_trans())+   
    scale_y_log10(labels=comma, breaks=c(0.001, 0.01, 0.1, 1, 10, 100, 1000))+   
    scale_x_log10(labels=comma)+   
    xlab("Message Size (in Points)") + 
    ylab("Time (in sec)") +
    guides(fill=guide_legend(reverse=FALSE, ncol=2, keywidth=1), color=guide_legend(reverse=FALSE, ncol=2, keywidth=1)) +
    labs(color = "")
  pp
}



##################################################################################################################################################
# Scenario 1: No Computation (RUN 2) --- PLOT 1 for Paper == Update for Run15

#stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
stats_no_compute = preprocess_data("run15/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
pp = create_throughput_plot(stats_no_compute)
pp

pdf(file="throughput_latency_nocompute_by_message_size_partitions_lrz_large_4cores.pdf", width = 13, height = 7.5)
pp
dev.off()

sqldf("select \`num_points.dask\`, entity, unit, \`number_partitions.dask\`, avg(value), max(value), min(value) from stats_no_compute where entity like 'Broker' and unit like '%Latency%' group by  \`num_points.dask\`, entity, unit, \`number_partitions.dask\`")

###############################################################################################################################################
# Scenario 2: Large consumer  --- PLOT 2 for Paper

stats_no_compute = preprocess_data("run15/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
#stats_no_compute_geographic_distributed = preprocess_data("run11/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_geographic_distributed = preprocess_data("run17/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_global = stats_no_compute_geographic_distributed %>%  bind_rows(stats_no_compute)%>% filter(number_partitions.dask==4) 



stats_model_regional = preprocess_data("run14/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
stats_models_geographic_distributed_large_consumer = preprocess_data("run13/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
#stats_models_geographic_distributed_large_consumer = preprocess_data("run12/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")

#stats_models_geographic_distributed = preprocess_data("run12/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe) - A")

stats_model_global = stats_models_geographic_distributed_large_consumer  %>% #rbind(stats_models_geographic_distributed) %>% 
  rbind(stats_model_regional)%>%
  rbind(stats_no_compute_global) %>% 
  filter(number_partitions.dask==4, entity=="Total")


pp = create_throughput_plot_by_model_geographic_distribution(stats_model_global)
pp

pdf(file="throughput_latency_knn_autoencoder_no_compute_by_message_size_partitions_global_us_europe_xlarge_processing_2.pdf", width = 13.3, height = 10)
pp
dev.off()



##################################################################################################################################################
# BELOW Plots NOT in Paper 

# pp = create_throughput_plot_dodge(stats_long)
# pp


# End-to-End Latency Distribution
#sqldf("select \`num_points.dask\`, time_type, avg(time) from stats_long group by  \`num_points.dask\`, time_type")

# mean_data_edge_processing_time = mean(mean_data_edge_processing_time),
# mean_data_generation_time = mean(mean_data_generation_time),
# mean_processing_time_task = mean(mean_processing_time_task),
# mean_total_edge = mean(mean_total_edge),
# mean_runtime_task = mean(mean_runtime_task),
# mean_event_time_latency_task = mean(mean_event_time_latency_task)

sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, type, entity, avg(value) from stats_d  where unit like 'Seconds' and \`number_partitions.dask\` =4 group by  \`num_points.dask\`, type, entity")




##################################################################################################################################################
# Scenario 3: Autoencode (RUN 6)

pp = create_throughput_plot(stats_autoencoder)
pp


##################################################################################################################################################
# Scenario 4: Isolation Forrest and KNN (RUN 7)
# stats_kmean_iforest = preprocess_data("run9/")
# pp = create_throughput_plot(stats_iforest)
# pp
# 
# 
# sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, model_type, type, entity, avg(value) from stats_iforest  group by  \`num_points.dask\`, type, entity,model_type")


##################################################################################################################################################
## Algorithmen Vergleich
stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge")
stats_autoencoder = preprocess_data("run6/")
stats_kmean_iforest = preprocess_data("run9/")
knn_autoencoder_nocompute = stats_kmean_iforest %>% bind_rows(stats_autoencoder) %>% bind_rows(stats_no_compute) %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25)



pp = create_throughput_by_model_plot(knn_autoencoder_nocompute)
pp

pdf(file="throughput_latency_knn_autoencoder_nocompute_by_message_size_partitions_lrz_large_4cores.pdf", width = 13, height = 7)
pp
dev.off()

sqldf("select \`num_points.dask\`, \`number_partitions.dask\`, model_type, type, entity, avg(value) from knn_autoencoder_nocompute where model_type like 'AutoEncoder'  group by  \`num_points.dask\`, type, entity,model_type")



##################################################################################################################################################
## cross atlantic

##################################################################################################################################################
# Throughput/Latency Baseline
stats_no_compute = preprocess_data("run10/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="LRZ (Europe)")
stats_no_compute_geographic_distributed = preprocess_data("run11/") %>% filter(num_points.dask<=100000) %>% filter(num_points.dask>=25) %>% filter(entity!="Edge") %>% mutate(scenario="XSEDE Jetstream/LRZ (America/Europe)")
stats_no_compute_global = stats_no_compute_geographic_distributed %>%  bind_rows(stats_no_compute)%>% filter(number_partitions.dask==4) 

pp = ggplot(stats_no_compute_global, aes(x=`num_points.dask`, y=value, color=as.factor(entity))) +
  geom_line(stat="summary", fun.y="mean",  size=1.05) + geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  stat_summary(fun.data = "mean_sdl", geom = "errorbar", fun.args = list(mult=1), width=.2) +
  #geom_bar(stat="summary", fun.y="mean",  size=1.05, position = position_dodge()) + #geom_point(stat="summary", fun.y="mean", size=1.7, show.legend = F) +
  facet_grid(unit~scenario,  scales = "free_y", space = "fixed")+
  #geom_errorbar(mapping=aes(ymin=mean-stddev, ymax=mean+stddev), width=0.2, size=0.6, position = position_dodge(width = 0.90), color="black") +
  scale_fill_brewer(palette="Paired")+ scale_color_brewer(palette="Paired")+
  theme_bw(base_size = 20) + theme(legend.position = "bottom", plot.margin=margin(t=0,r=0,b=0, l=-8, "mm")) +
  #theme(axis.text.x = element_text(angle=45, hjust=1)) +
  #scale_x_continuous(trans=log2_trans(), breaks=c(1,2,4,8,16,32,64,128))+
  #scale_y_continuous(trans=log2_trans())+
  scale_y_log10(labels=comma)+
  scale_x_log10(labels=comma)+
  xlab("Message Size (in Points)") +
  ylab("") +
  guides(fill=guide_legend(reverse=FALSE, ncol=4, keywidth=1), color=guide_legend(reverse=FALSE, ncol=4, keywidth=1)) +
  labs(color = "")
